Nonnesting permutations avoiding 123

A nonnesting permutation of the multiset {1,1,2,2,...,n,n} is a word containing no subsequence abba with a distinct from b. Elizalde and Luo enumerated nonnesting permutations avoiding each set of two or more patterns of length three, and left open the enumeration of those avoiding the single pattern 123 (Problem 1 of their paper). We solve this problem. Writing $c_n$ for the number of nonnesting permutations of {1,1,...,n,n} avoiding 123 and $C(z)=\sum_{n\ge 0}c_nz^n$, we prove $C(z) = 1 + z(1+U)/(2 - z(1+U)(1+V))$, where $V = 1+zV^2$ and $U = 1+3z+zU^2$ are the formal power series branches with constant term 1. In particular $C$ is algebraic of degree exactly 4 over $\mathbb{Q}(z)$, and $c_n \sim \frac{9+6\sqrt{3}}{8\sqrt{\pi}}\, 6^n n^{-3/2}$. The proof constructs a generating tree for these objects whose labels consist of two nonnegative integers, and applies the kernel method twice.

==> anc/README.txt <==
Verification code for "Nonnesting permutations avoiding 123"
============================================================

This archive is self-contained: the C files need only a C compiler, the
Python files need Python 3, and symbolic.py additionally needs sympy
(pip install sympy). asymptotics.py reads series.py from the same directory.  Nothing here is used in the proof; these are the
independent checks described in Section 6 (Verification) of the paper.

Numbering below refers to the paper: Theorem 3.6 is the succession rule,
Lemma 3.4 the insertion conditions, Lemma 3.5 the child labels; equation
(1) is the A(v) equation, (2)-(4) the identities of Proposition 4.2, (5) the
B(u,v) equation, (6) the G(u) equation, (8) the first-kernel relation, (9)
its three consequences; Corollary 1.2 is the quartic, Corollary 1.3 the
asymptotics.

--------------------------------------------------------------------------
1. brute_force.c        Counts |W_n| directly from the definition.

   Builds words left to right: at each step either open a new arc with any
   unused label, or close the earliest open arc (Lemma 2.1). Prunes on the
   123 condition using two running minima. Does NOT use the succession rule.

   gcc -O3 -o brute_force brute_force.c
   ./brute_force 1 14

   Output for n = 1..14:
     1, 4, 17, 82, 406, 2070, 10729, 56394, 299646, 1606816,
     8683562, 47245644, 258581288, 1422695978
   Runtime: ~10 s to n=12, ~10 min to n=14 on one core.

--------------------------------------------------------------------------
2. naive_brute.py       Cross-check of 1. for n <= 5.

   Enumerates every distinct permutation of the multiset and filters by the
   literal definitions of nonnesting and 123-avoidance.

--------------------------------------------------------------------------
3. check_rule.c         Exhaustive verification of Theorem 3.6.

   For every object of W_n, computes its label (r,s), generates all
   C(2n+2,2) insertions of the new maximum, keeps those satisfying (N) and
   (A) by DIRECT test of the definitions (not via Lemma 3.4), computes each
   child's label, and compares the multiset against the succession rule.

   gcc -O3 -o check_rule check_rule.c
   ./check_rule 1 12

   0 mismatches at every level through n=12 (47,245,644 parents).
   Runtime: ~2 s to n=9, ~2 min to n=11, ~15 min to n=12.

--------------------------------------------------------------------------
4. check_lemmas.py      Tests Lemma 3.4 and Lemma 3.5 literally as stated.

   For every object of size n <= 8 and every gap pair (i,j), checks that
   conditions (i)-(iv) of Lemma 3.4 hold exactly when the inserted word is
   valid, and that the child label equals the case formula of Lemma 3.5.
   369,349 valid children; 0 mismatches.  Runtime ~1 min.

--------------------------------------------------------------------------
5. series.py            The generating function as an exact power series.

   Solves V=1+zV^2 and U=1+3z+zU^2 by fixed-point iteration over Q, forms
   C = 1 + z(1+U)/(2-z(1+U)(1+V)), and compares with the transfer matrix
   of the succession rule to order z^45.

--------------------------------------------------------------------------
6. check_equations.py   Verifies equations (1), (5), (6), the identities
                        (2)-(4) of Proposition 4.2, and the first-kernel
                        consequences (8)-(9), against the array f[n,r,s].

   Truncated series in z to order 22, with u and v specialised to several
   rational values, exact rational arithmetic.

--------------------------------------------------------------------------
7. symbolic.py          The kernel computation and Corollary 1.2 (sympy).

   Substitutes (5) into (6), confirms the kernel (1-zu)(1+3z-u+zu^2) and
   the printed Phi(u); substitutes u=U, eliminates alpha, recovers the
   closed form; verifies the iterated resultant is 4z^4 times the quartic,
   that the quartic is irreducible, and prints the four Galois conjugates
   of T used in the degree argument.

--------------------------------------------------------------------------
8. asymptotics.py       Checks Corollary 1.3.

   Computes 260 exact terms and extrapolates c_n / (6^n n^{-3/2}) against
   the predicted constant (9+6*sqrt(3))/(8*sqrt(pi)) = 1.367617...
   Depends on series.py being in the same directory (it reads it).


==> anc/asymptotics.py <==
# Checks Corollary 1.3: c_n ~ (9+6*sqrt(3))/(8*sqrt(pi)) * 6^n * n^(-3/2)
import math
src=open('series.py').read().split('print("V:"')[0].replace('N=45','N=260')
exec(src)
c=[int(x) for x in C]
K=(9+6*math.sqrt(3))/(8*math.sqrt(math.pi))
f=lambda n: c[n]/(6**n*n**-1.5)
def fit(n1,n2):
    B=(f(n1)-f(n2))/(1/n1-1/n2); return f(n1)-B/n1
for pair in [(40,44),(100,110),(200,220),(240,255)]:
    print(pair,"-> K estimate", round(fit(*pair),6))
print("predicted K =", K)


==> anc/brute_force.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
static int N; static long long cnt;
#define INF 1000
static int openq[32], qh, qt;
static void rec(int len,int unused,int m1,int m2){
  if(len==2*N){cnt++;return;}
  int rem=unused;
  while(rem){
    int b=rem&(-rem); int lab=__builtin_ctz(b)+1; rem^=b;
    if(lab>m2) continue;
    int nm2=(lab>m1&&lab<m2)?lab:m2; int nm1=lab<m1?lab:m1;
    openq[qt++]=lab;
    rec(len+1,unused^b,nm1,nm2);
    qt--;
  }
  if(qh<qt){
    int lab=openq[qh];
    if(lab<=m2){
      int nm2=(lab>m1&&lab<m2)?lab:m2; int nm1=lab<m1?lab:m1;
      qh++;
      rec(len+1,unused,nm1,nm2);
      qh--;
    }
  }
}
int main(int argc,char**argv){
  int lo=atoi(argv[1]), hi=atoi(argv[2]);
  for(N=lo;N<=hi;N++){
    cnt=0;qh=qt=0;
    rec(0,(1<<N)-1,INF,INF);
    printf("n=%2d  c_n=%lld\n",N,cnt); fflush(stdout);
  }
  return 0;
}


==> anc/check_equations.py <==
from fractions import Fraction as Fr
from collections import Counter
N=22
def predict(r,s):
    c=Counter()
    if (r,s)==(0,0): c[(1,0)]+=1; return c
    if r==0:
        c[(1,s)]+=1
        for t in range(2,s+2): c[(0,t)]+=1
        return c
    c[(r+1,s)]+=1; c[(0,2)]+=1
    for k in range(0,r-1): c[(k,1)]+=2; c[(k+1,0)]+=2
    c[(r-1,1)]+=s+1; c[(r,0)]+=s+1
    return c
lev={(0,0):1}; f={}
for n in range(1,N+1):
    nxt=Counter()
    for (r,s),m in lev.items():
        for k,val in predict(r,s).items(): nxt[k]+=m*val
    lev=dict(nxt); f[n]=lev
def get(n,r,s): return f.get(n,{}).get((r,s),0)

# ---- Proposition 4.2: identities (2), (3), (4) checked literally on the array ----
id2 = all(get(n,1,0) == (1 if n==1 else 0) + get(n,0,1) for n in range(1,N+1))
id3 = all(get(n,r,1) == get(n,r+1,0) - (1 if n==r+1 else 0) for n in range(1,N+1) for r in range(1,n+2))
id4 = all(get(n,r,s) == (get(n-r,0,s) if n-r>=1 else 0) for n in range(1,N+1) for r in range(1,n+1) for s in range(2,n+2))
print("(2) f[n,1,0] = [n=1] + f[n,0,1]          :", id2)
print("(3) f[n,r,1] = f[n,r+1,0] - [n=r+1]      :", id3)
print("(4) f[n,r,s] = f[n-r,0,s]  (r>=1, s>=2)  :", id4)

M=N+1
def z0(): return [Fr(0)]*M
def add(a,b): return [x+y for x,y in zip(a,b)]
def sub(a,b): return [x-y for x,y in zip(a,b)]
def smul(c,a): return [Fr(c)*x for x in a]
def mul(a,b):
    c=z0()
    for i,x in enumerate(a):
        if x==0: continue
        for j,y in enumerate(b):
            if i+j>=M: break
            if y: c[i+j]+=x*y
    return c
def inv(a):
    c=z0(); c[0]=1/a[0]
    for k in range(1,M):
        c[k]=-sum(a[i]*c[k-i] for i in range(1,k+1))/a[0]
    return c
def const(x):
    c=z0(); c[0]=Fr(x); return c
Zs=z0(); Zs[1]=Fr(1)

def series_A(vv):
    c=z0()
    for n in range(1,M):
        c[n]=sum(Fr(get(n,0,s))*vv**s for s in range(1,n+2))
    return c
def series_B(uu,vv):
    c=z0()
    for n in range(1,M):
        c[n]=sum(Fr(get(n,r,s))*uu**r*vv**s for r in range(1,n+2) for s in range(0,n+2))
    return c
def series_dvB(uu,vv):
    c=z0()
    for n in range(1,M):
        c[n]=sum(Fr(get(n,r,s))*s*uu**r*vv**(s-1) for r in range(1,n+2) for s in range(1,n+2))
    return c
def series_dvA(vv):
    c=z0()
    for n in range(1,M):
        c[n]=sum(Fr(get(n,0,s))*s*vv**(s-1) for s in range(1,n+2))
    return c

P=series_A(Fr(1)); Q=series_B(Fr(1),Fr(1))
alpha=z0()
for n in range(1,M): alpha[n]=Fr(get(n,0,1))
Tser=add(P,Q)
def zero(a): return all(x==0 for x in a)

import itertools, random
random.seed(7)
tests=[(Fr(3,7),Fr(5,11)),(Fr(-2,5),Fr(9,4)),(Fr(13,3),Fr(-7,6)),(Fr(1,2),Fr(1,3))]
res={}
for (uu,vv) in tests:
    A=series_A(vv); B=series_B(uu,vv); G=series_B(uu,Fr(0))
    r1=add(add(smul(vv,alpha), mul(smul(vv*vv,Zs), smul(1/(1-vv), sub(P,A)))), mul(smul(vv*vv,Zs),Q))
    res.setdefault('(1) A(v)',[]).append(zero(sub(A,r1)))
    # (4)
    geo_zu = inv(sub(const(1), smul(uu,Zs)))
    r4 = add(add(G, smul(vv, sub(smul(1/uu,G), add(Zs,alpha)))),
             mul(mul(smul(uu,Zs),geo_zu), sub(A, smul(vv, add(Zs,alpha)))))
    res.setdefault('(5) B(u,v)',[]).append(zero(sub(B,r4)))
    # (5)
    Bu1=series_B(uu,Fr(1)); dv=series_dvB(uu,Fr(1))
    r5 = add(add(add(smul(uu,Zs), mul(smul(uu,Zs),G)),
             smul(2/(1-uu), mul(Zs, sub(smul(uu,Q),Bu1)))),
             mul(Zs, add(Bu1,dv)))
    res.setdefault('(6) G(u)',[]).append(zero(sub(G,r5)))
# V-based ones
V=const(1)
for _ in range(M+2): V=add(const(1),mul(Zs,mul(V,V)))
print("V=1+zV^2:", zero(sub(V,add(const(1),mul(Zs,mul(V,V))))))
print("(8) P=alpha*V+(V-1)Q:", zero(sub(P, add(mul(alpha,V), mul(sub(V,const(1)),Q)))))
print("(9a) Q=T/V-alpha:", zero(sub(Q, sub(mul(Tser,inv(V)),alpha))))
print("(9b) P-alpha=zVT:", zero(sub(sub(P,alpha), mul(Zs,mul(V,Tser)))))
Ap1=series_dvA(Fr(1))
shift=[x for x in sub(P,alpha)[1:]]+[Fr(0)]
d=sub(Ap1, sub(shift,Q))
print("(9c) A'(1)=(P-alpha)/z-Q:", all(d[i]==0 for i in range(M-1)),
      "(checked to z^%d; the top order is a truncation artifact of dividing by z)"%(M-2))
for k in sorted(res): print(k, res[k])
print("terms checked:", M-1)


==> anc/check_lemmas.py <==
# Test Lemma 3.4 (conditions i-iv) and Lemma 3.5 (child label formulas) LITERALLY as written in the paper
import sys
from collections import defaultdict
sys.setrecursionlimit(100000)
INF=10**9
def gen(n):
    out=[]
    def rec(word, openq, unused, m1, m2):
        if len(word)==2*n: out.append(tuple(word)); return
        for i,lab in enumerate(unused):
            if lab>m2: continue
            nm2=min(m2,lab) if lab>m1 else m2
            rec(word+[lab], openq+[lab], unused[:i]+unused[i+1:], min(m1,lab), nm2)
        if openq:
            lab=openq[0]
            if lab<=m2:
                nm2=min(m2,lab) if lab>m1 else m2
                rec(word+[lab], openq[1:], unused, min(m1,lab), nm2)
    rec([],[],list(range(1,n+1)),INF,INF); return out
def label(w):
    L=1 if w else 0
    while L<len(w) and w[L]<=w[L-1]: L+=1
    seen=set(); ev=''
    for x in w[:L]:
        ev+= 'D' if x in seen else 'U'; seen.add(x)
    r=0;i=0
    while i+1<len(ev) and ev[i]=='U' and ev[i+1]=='D': r+=1;i+=2
    rest=ev[i:]
    assert set(rest)<= {'U'}
    return r,len(rest),L
def nonnesting(w):
    pos=defaultdict(list)
    for i,x in enumerate(w): pos[x].append(i)
    a=list(pos.values())
    return not any(x[0]<y[0]<y[1]<x[1] for x in a for y in a)
def av123(w):
    m1=INF;m2=INF
    for v in w:
        if v>m2: return False
        if v>m1: m2=min(m2,v)
        m1=min(m1,v)
    return True
def lemma34(r,s,L,i,j):
    if not (j<=L): return False
    if s>=1 and not (i<=2*r): return False
    for k in range(r):
        if i<=2*k and j>=2*k+2: return False
        if (i,j)==(2*k+1,2*k+1): return False
    return True
def lemma35(r,s,i,j):
    if i>=1:
        return (i//2,0) if i%2==0 else (i//2,1)
    if j==0: return (r+1,s)
    return (0,j+1)
bad34=bad35=0; tot=0
for n in range(0,9):
    for w in gen(n):
        r,s,L=label(w)
        for i in range(2*n+1):
            for j in range(i,2*n+1):
                nw=list(w); nw.insert(j,n+1); nw.insert(i,n+1); nw=tuple(nw)
                valid = nonnesting(nw) and av123(nw)
                if valid != lemma34(r,s,L,i,j): bad34+=1
                if valid:
                    tot+=1
                    cr,cs,_=label(nw)
                    if (cr,cs)!=lemma35(r,s,i,j): bad35+=1
    print("n=%d done"%n)
print("Lemma 3.4 mismatches:",bad34," Lemma 3.5 mismatches:",bad35," valid children tested:",tot)


==> anc/check_rule.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#define INF 1000
static int N;
static int w[40];
static int openq[40], qh, qt;
static long long mism=0, checked=0;
static int MAXR, MAXS;
#define IDX(r,s) ((r)*40+(s))
static long long actual[1600], pred[1600];

static int label(int*a,int L2,int*rr,int*ss){
  int L=1; while(L<L2 && a[L]<=a[L-1]) L++;
  int seen[64]; memset(seen,0,sizeof(seen));
  int r=0,i=0,ev[40];
  for(i=0;i<L;i++){ if(seen[a[i]]){ev[i]=1;} else {ev[i]=0;seen[a[i]]=1;} }
  i=0; r=0;
  while(i+1<L && ev[i]==0 && ev[i+1]==1){r++;i+=2;}
  int s=0;
  for(;i<L;i++){ if(ev[i]!=0) return 0; s++; }
  *rr=r;*ss=s;return 1;
}
static int ok(int*a,int L2){
  // nonnesting + avoid 123
  int m1=INF,m2=INF;
  for(int i=0;i<L2;i++){ if(a[i]>m2) return 0; if(a[i]>m1&&a[i]<m2)m2=a[i]; if(a[i]<m1)m1=a[i]; }
  int first[64]; for(int i=0;i<64;i++) first[i]=-1;
  int p1[64],p2[64]; for(int i=0;i<64;i++){p1[i]=p2[i]=-1;}
  for(int i=0;i<L2;i++){ if(p1[a[i]]<0)p1[a[i]]=i; else p2[a[i]]=i; }
  for(int x=1;x<=N+1;x++){ if(p1[x]<0)continue;
    for(int y=1;y<=N+1;y++){ if(p1[y]<0||y==x)continue;
      if(p1[x]<p1[y]&&p1[y]<p2[y]&&p2[y]<p2[x]) return 0; } }
  return 1;
}
static void predict(int r,int s){
  memset(pred,0,sizeof(pred));
  if(r==0&&s==0){pred[IDX(1,0)]++;return;}
  if(r==0){ pred[IDX(1,s)]++; for(int t=2;t<=s+1;t++) pred[IDX(0,t)]++; return;}
  pred[IDX(r+1,s)]++; pred[IDX(0,2)]++;
  for(int k=0;k<=r-2;k++){ pred[IDX(k,1)]+=2; pred[IDX(k+1,0)]+=2; }
  pred[IDX(r-1,1)]+=s+1; pred[IDX(r,0)]+=s+1;
}
static void test(void){
  int r,s; if(!label(w,2*N,&r,&s)){printf("UNDEFINED LABEL\n");mism++;return;}
  memset(actual,0,sizeof(actual));
  int nw[42];
  for(int p=0;p<=2*N;p++) for(int q=p;q<=2*N;q++){
    int k=0;
    for(int i=0;i<=2*N;i++){
      if(i==p) nw[k++]=N+1;
      if(i==q) nw[k++]=N+1;
      if(i<2*N) nw[k++]=w[i];
    }
    if(!ok(nw,2*N+2)) continue;
    int cr,cs; if(!label(nw,2*N+2,&cr,&cs)){printf("UNDEF CHILD\n");mism++;continue;}
    actual[IDX(cr,cs)]++;
  }
  predict(r,s);
  for(int i=0;i<1600;i++) if(actual[i]!=pred[i]){ mism++; return; }
  checked++;
}
static void rec(int len,int unused,int m1,int m2){
  if(len==2*N){ test(); return;}
  int rem=unused;
  while(rem){ int b=rem&(-rem); int lab=__builtin_ctz(b)+1; rem^=b;
    if(lab>m2) continue;
    int nm2=(lab>m1&&lab<m2)?lab:m2,nm1=lab<m1?lab:m1;
    w[len]=lab; openq[qt++]=lab; rec(len+1,unused^b,nm1,nm2); qt--; }
  if(qh<qt){ int lab=openq[qh];
    if(lab<=m2){ int nm2=(lab>m1&&lab<m2)?lab:m2,nm1=lab<m1?lab:m1;
      w[len]=lab; qh++; rec(len+1,unused,nm1,nm2); qh--; } }
}
int main(int argc,char**argv){
  int lo=atoi(argv[1]),hi=atoi(argv[2]);
  for(N=lo;N<=hi;N++){ mism=0;checked=0;qh=qt=0;
    rec(0,(1<<N)-1,INF,INF);
    printf("n=%2d parents checked=%lld  mismatches=%lld\n",N,checked,mism); fflush(stdout);} 
  return 0;
}


==> anc/naive_brute.py <==
import sys
from functools import lru_cache
sys.setrecursionlimit(100000)

INF = 10**9

def gen(n):
    """Generate all nonnesting 123-avoiding words on {1,1,...,n,n} as tuples."""
    out=[]
    unused = list(range(1,n+1))
    def rec(word, openq, unused, m1, m2):
        if len(word)==2*n:
            out.append(tuple(word)); return
        # option: open a new label
        for i,lab in enumerate(unused):
            if lab > m2:   # would create 123
                continue
            nm2 = min(m2, lab) if lab > m1 else m2
            nm1 = min(m1, lab)
            rec(word+[lab], openq+[lab], unused[:i]+unused[i+1:], nm1, nm2)
        # option: close oldest open arc (FIFO forced by nonnesting)
        if openq:
            lab = openq[0]
            if lab <= m2:
                nm2 = min(m2, lab) if lab > m1 else m2
                nm1 = min(m1, lab)
                rec(word+[lab], openq[1:], unused, nm1, nm2)
    rec([], [], unused, INF, INF)
    return out

def is_nonnesting(w):
    pos={}
    for i,x in enumerate(w): pos.setdefault(x,[]).append(i)
    arcs=[tuple(v) for v in pos.values()]
    for (a1,a2) in arcs:
        for (b1,b2) in arcs:
            if a1<b1<b2<a2: return False
    return True

def avoids123(w):
    m1=INF; m2=INF
    for v in w:
        if v>m2: return False
        if v>m1: m2=min(m2,v)
        m1=min(m1,v)
    return True

if __name__=="__main__":
    import itertools
    from collections import Counter
    # independent brute force over ALL multiset permutations for small n
    for n in range(1,6):
        base=[]
        for i in range(1,n+1): base += [i,i]
        seen=set()
        cnt=0
        for p in itertools.permutations(base):
            if p in seen: continue
            seen.add(p)
            if is_nonnesting(p) and avoids123(p): cnt+=1
        print("n=%d  naive-brute=%d  smart=%d"%(n,cnt,len(gen(n))))


==> anc/series.py <==
from fractions import Fraction as F
N=45
def trim(a): return (a+[F(0)]*N)[:N]
def add(a,b): return [x+y for x,y in zip(trim(a),trim(b))]
def sub(a,b): return [x-y for x,y in zip(trim(a),trim(b))]
def mul(a,b):
    a=trim(a); b=trim(b); c=[F(0)]*N
    for i,x in enumerate(a):
        if x==0: continue
        for j,y in enumerate(b):
            if i+j>=N: break
            if y: c[i+j]+=x*y
    return c
def inv(a):
    a=trim(a); assert a[0]!=0
    c=[F(0)]*N; c[0]=1/a[0]
    for k in range(1,N):
        s=sum(a[i]*c[k-i] for i in range(1,k+1))
        c[k]=-s/a[0]
    return c
def div(a,b): return mul(a,inv(b))
def const(x): return [F(x)]+[F(0)]*(N-1)
Z=[F(0),F(1)]+[F(0)]*(N-2)

def fixpoint(f):
    """solve X = f(X) by iteration, f contracting in z-adic sense"""
    X=const(1)
    for _ in range(N+2): X=trim(f(X))
    return X

V=fixpoint(lambda X: add(const(1), mul(Z,mul(X,X))))
U=fixpoint(lambda X: add(add(const(1),mul(const(3),Z)), mul(Z,mul(X,X))))
num=mul(Z,add(const(1),U))
den=sub(const(2), mul(Z,mul(add(const(1),U),add(const(1),V))))
C=add(const(1), div(num,den))
print("V:",[int(x) for x in V[:8]])
print("U:",[int(x) for x in U[:8]])
print("C:",[int(x) for x in C[:20]])

# DP counts
from collections import Counter
def predict(r,s):
    c=Counter()
    if (r,s)==(0,0): c[(1,0)]+=1; return c
    if r==0:
        c[(1,s)]+=1
        for t in range(2,s+2): c[(0,t)]+=1
        return c
    c[(r+1,s)]+=1; c[(0,2)]+=1
    for k in range(0,r-1):
        c[(k,1)]+=2; c[(k+1,0)]+=2
    c[(r-1,1)]+=s+1; c[(r,0)]+=s+1
    return c
lev={(0,0):1}; levels=[dict(lev)]; seq=[1]
for n in range(1,N):
    nxt=Counter()
    for (r,s),m in lev.items():
        for k,v in predict(r,s).items(): nxt[k]+=m*v
    lev=dict(nxt); levels.append(lev); seq.append(sum(lev.values()))
print("DP == GF for %d terms:"%N, all(C[k]==seq[k] for k in range(N)))
# results cached below
pass


==> anc/symbolic.py <==
# The kernel computation and the quartic (Section 5, Corollary 1.2).
# Paper numbering: (5) = B(u,v) equation, (6) = G(u) equation, (9) = the three
# consequences of the first kernel (Proposition 5.1).
# Requires sympy.  Self-contained.
import sympy as sp

z,u,U,V,G,Q,P,alpha,Ap,T,C = sp.symbols('z u U V G Q P alpha Ap T C')

# ---- Second kernel: substitute (5) into (6), extract the coefficient of G ----
a = z+alpha
W = z*u/(1-z*u)
Bu1 = G + (G/u - a) + W*(P-a)            # B(u,1) from eq (5)
dvB = (G/u - a) + W*(Ap-a)               # d/dv B(u,v) at v=1 from eq (5)
E = sp.together(G - (z*u + z*u*G + 2*z/(1-u)*(u*Q-Bu1) + z*(Bu1+dvB)))
E = sp.expand(sp.numer(sp.cancel(E)))
p = sp.Poly(E, G)
kern = sp.factor(p.coeff_monomial(G))
free = sp.expand(p.coeff_monomial(1))
print("coefficient of G after clearing denominators:", kern)
print("  equals (1-zu)(1+3z-u+zu^2):",
      sp.expand(kern - (1-z*u)*(1+3*z-u+z*u**2)) == 0)
Phi = sp.expand(sp.cancel(free/(-z*u)))
Phi_paper = z*Ap*(1-u) - z*P*(1+u) + 2*Q*(1-z*u) + 2*alpha + z*u**2 - z*u - u + 2*z + 1
print("  Phi(u) matches the paper:", sp.expand(Phi - Phi_paper) == 0)

# ---- Substitute u = U (zU^2 = U-1-3z), then the identities (9), eliminate alpha ----
PhiU = sp.expand(Phi.subs(u, U).subs(U**2*z, U-1-3*z))
Qe = T/V - alpha; Pe = T - Qe; Ape = sp.cancel((Pe-alpha)/z - Qe)
ex = sp.expand(sp.numer(sp.cancel(PhiU.subs({Ap:Ape, P:Pe, Q:Qe}))))
red = sp.expand(sp.rem(sp.Poly(ex, V), sp.Poly(z*V**2-V+1, V)).as_expr())
print("after u=U and eliminating alpha:", sp.factor(red))
final_paper = T*(1+U+V-U*V) - z*T*V*(1+U) - z*V*(1+U)
print("  matches eq (final) up to a unit:", sp.simplify(sp.cancel(red/final_paper)))
sol = sp.solve(sp.Eq(red, 0), T)[0]
target = z*(1+U)/(2 - z*(1+U)*(1+V))
diff = sp.numer(sp.cancel(sol - target))
diff = sp.rem(sp.Poly(sp.expand(diff), V), sp.Poly(z*V**2-V+1, V)).as_expr()
diff = sp.rem(sp.Poly(sp.expand(diff), U), sp.Poly(z*U**2-U+1+3*z, U)).as_expr()
print("  T equals z(1+U)/(2-z(1+U)(1+V)) mod both relations:", sp.expand(diff) == 0)

# ---- Corollary 1.2: iterated resultant gives 4z^4 * quartic ----
quart = ((1-4*z+4*z**2) + (-4+16*z-16*z**2)*C + (5-22*z+36*z**2+8*z**3)*C**2
         + (-2+12*z-40*z**2-16*z**3)*C**3 + (-2*z+17*z**2+12*z**3+4*z**4)*C**4)
Lv = (C-1)*(2-z*(1+U)*(1+V)) - z*(1+U)
r1 = sp.resultant(sp.Poly(z*V**2-V+1, V), sp.Poly(sp.expand(Lv), V))
r2 = sp.expand(sp.resultant(sp.Poly(sp.expand(r1), U), sp.Poly(z*U**2-U+1+3*z, U)))
print("resultant == 4 z^4 * quartic:", sp.expand(r2 - 4*z**4*quart) == 0)
print("quartic irreducible over Q(z):", sp.Poly(quart, C).is_irreducible)
print("quartic at z=0:", sp.factor(quart.subs(z, 0)))

# ---- The four Galois conjugates of T (proof of Corollary 1.2) ----
s1 = sp.sqrt((1-6*z)*(1+2*z)); s2 = sp.sqrt(1-4*z)
Uu = (1-s1)/(2*z); Ub = (1+s1)/(2*z); Vv = (1-s2)/(2*z); Vb = (1+s2)/(2*z)
Tf = lambda a, b: z*(1+a)/(2-z*(1+a)*(1+b))
for name, a, b in [("T", Uu, Vv), ("tau1(T)", Ub, Vv), ("tau2(T)", Uu, Vb), ("tau1tau2(T)", Ub, Vb)]:
    print(name, "=", sp.series(Tf(a, b), z, 0, 5))

